Differentially Private False Discovery Rate Control

Differential privacy provides a rigorous framework for privacy-preserving data analysis. This paper proposes the first differentially private procedure for controlling the false discovery rate (FDR) in multiple hypothesis testing. Inspired by the Benjamini-Hochberg procedure (BHq), our approach is to first repeatedly add noise to the logarithms of the $p$-values to ensure differential privacy and to select an approximately smallest $p$-value serving as a promising candidate at each iteration; the selected $p$-values are further supplied to the BHq and our private procedure releases only the rejected ones. Moreover, we develop a new technique that is based on a backward submartingale for proving FDR control of a broad class of multiple testing procedures, including our private procedure, and both the BHq step-up and step-down procedures. As a novel aspect, the proof works for arbitrary dependence between the true null and false null test statistics, while FDR control is maintained up to a small multiplicative factor.

==> figs/maxExpPlot.R <==
library(ggplot2)

plotdata <- read.table('maxExp.txt')
p <- ggplot(plotdata) + geom_line(aes(x=kset, y=y), color='black') + geom_ribbon(aes(ymin=lower, ymax=upper, x=kset, fill = "band"), alpha = 0.2)  + scale_fill_manual("",values="grey12") + ylab(expression(C[k])) + xlab(expression(k)) + ylim(1, 2.6)
p +  theme_bw() + theme(legend.position=c(10.85, 0.85), legend.title=element_blank(), axis.text=element_text(size=15), axis.title=element_text(size=20))
ggsave('maxExp.pdf', width=7, height=5.4)


==> figs/multiBlock.R <==
## Example: Mutivariate normal
library(MASS)
library(ggplot2)

## set seed
set.seed(10)

m <- 5000
repl <- 100
rho.set <- seq(-1, -0.1, 0.1)
rsize <- length(rho.set)
q <- 0.1

## t stands for two and o for one.
FDP.t <- matrix(0, repl, rsize)
FDP.o <- matrix(0, repl, rsize)
FDP2.t <- matrix(0, repl, rsize)
FDP2.o <- matrix(0, repl, rsize)
FDP5.t <- matrix(0, repl, rsize)
FDP5.o <- matrix(0, repl, rsize)


Sigma <- matrix(0, 2, 2)
diag(Sigma) <- 1
mu <- c(0, 1.5)
for(i in 1:rsize) {
    rho <- rho.set[i]
    Sigma[1, 2] <- rho
    Sigma[2, 1] <- rho
    X.repl <- mvrnorm(repl*m, mu, Sigma)

    for(j in 1:repl){
        X <- X.repl[((j-1)*m+1) : (j*m), ]
        X <- cbind(X[, 1], X[, 2])
        ## two-sided
        p.twosided <- 2*pnorm(-abs(X))
        p.t.adj <- p.adjust(p.twosided, 'fdr')
        R <- sum(p.t.adj < q)
        V <- sum(p.t.adj[1:m] < q)
        cat(V, '\n')
        FDP.t[j, i] <- V/max(R, 1)
        FDP2.t[j, i] <- (V >= 2)*V/max(R, 1)
        FDP5.t[j, i] <- (V >= 5)*V/max(R, 1)


        ## one-sided
        p.onesided <- pnorm(-X)
        p.o.adj <- p.adjust(p.onesided, 'fdr')
        R <- sum(p.o.adj < q)
        V <- sum(p.o.adj[1:m] < q)
        FDP.o[j, i] <- V/max(R, 1)
        FDP2.o[j, i] <- (V >= 2)*V/max(R, 1)
        FDP5.o[j, i] <- (V >= 5)*V/max(R, 1)
    }
}




FDR.t <- apply(FDP.t, 2, mean)
FDR2.t <- apply(FDP2.t, 2, mean)
FDR5.t <- apply(FDP5.t, 2, mean)

msize <- length(FDR.t)
FDR.t.gg <- data.frame(x=rho.set, Control=c(rep(' k = 1', msize), rep(' k = 2', msize), rep(' k = 5', msize)), value=c(FDR.t, FDR2.t, FDR5.t))
plot <- ggplot(data=FDR.t.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme_bw() + theme(legend.position = c(0.85, 0.85), legend.title=element_blank(), legend.text=element_text(size=13)) + ylim(0, 0.2) + xlab('within-block correlation') + ylab(expression(FDR[k]))
plot + geom_abline(intercept=C2*q/2, slope=0, color="#00BA38", linetype="dashed", size=0.4) + geom_abline(intercept=C5*q/2, slope=0, color="#619CFF", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4, 3), breaks=c('2', '1', '3'))
ggsave('fdr_twosided_multiBlock.pdf', width=4, height=4)



FDR.o <- apply(FDP.o, 2, mean)
FDR2.o <- apply(FDP2.o, 2, mean)
FDR5.o <- apply(FDP5.o, 2, mean)
FDR.o.gg <- data.frame(x=m1.set, Control=c(rep('FDR', msize), rep('FDR2', msize)), value=c(FDR.o, FDR2.o))

FDR.o.gg <- data.frame(x=rho.set, Control=c(rep(' k = 1', msize), rep(' k = 2', msize), rep(' k = 5', msize)), value=c(FDR.o, FDR2.o, FDR5.o))
plot <- ggplot(data=FDR.o.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme_bw() + theme(legend.position = c(0.85, 0.85), legend.title=element_blank(), legend.text=element_text(size=13)) + ylim(0, 0.2) + xlab('within-block correlation') + ylab(expression(FDR[k]))
plot + geom_abline(intercept=C2*q/2, slope=0, color="#00BA38", linetype="dashed", size=0.4) + geom_abline(intercept=C5*q/2, slope=0, color="#619CFF", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4, 3), breaks=c('2', '1', '3'))
ggsave('fdr_onesided_multiBlock.pdf', width=4, height=4)


## FDR.t <- apply(FDP.t, 2, mean)
## FDR2.t <- apply(FDP2.t, 2, mean)
## msize <- length(FDR.t)
## FDR.t.gg <- data.frame(x=rho.set, Control=c(rep('FDR', rsize), rep('FDR2', msize)), value=c(FDR.t, FDR2.t))
## plot <- ggplot(data=FDR.t.gg, aes(x=x, y=value, color=Control)) + geom_line(scale=0.8) + theme(legend.position = c(0.85, 0.85), legend.title=element_blank()) + ylim(0, 0.2) + xlab('negative correlation') + ylab('')
## plot + geom_hline(yintercept=q, color="black", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4), breaks=c('2', '1'))
## ggsave('fdr_twosided_multiBlock.pdf', scale=0.6)

## FDR.o <- apply(FDP.o, 2, mean)
## FDR2.o <- apply(FDP2.o, 2, mean)
## FDR.o.gg <- data.frame(x=rho.set, Control=c(rep('FDR', rsize), rep('FDR2', msize)), value=c(FDR.o, FDR2.o))
## plot <- ggplot(data=FDR.o.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme(legend.position=c(0.85, 0.85), legend.title=element_blank()) + ylim(0, 0.2) + xlab('negative correlation') + ylab('')
## plot + geom_hline(yintercept=q, color="black", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4), breaks=c('2', '1'))
## ggsave('fdr_onesided_multiBlock.pdf', scale=.6)


==> figs/multiStudent.R <==
## Example: Mutivariate normal
library(MASS)
library(ggplot2)

## set seed
set.seed(10)

m <- 1000
m1.set <- seq(50, 500, 50)
m0.set <- m - m1.set
repl <- 100
q <- 0.1
n <- 10

## t stands for two and o for one.
FDP.t <- matrix(0, repl, length(m1.set))
FDP.o <- matrix(0, repl, length(m1.set))
FDP2.t <- matrix(0, repl, length(m1.set))
FDP2.o <- matrix(0, repl, length(m1.set))
FDP5.t <- matrix(0, repl, length(m1.set))
FDP5.o <- matrix(0, repl, length(m1.set))


## t pvaue
t.pvalue <- function(x, alternative='two.sided'){
    t.test(x, alternative=alternative)$p.value
}

for(i in 1:length(m1.set)) {
    cat(i, '\n')
    m1 <- m1.set[i]
    m0 <- m0.set[i]
    rho <- -1/sqrt(m0*m1)
    A <- matrix(0, m1, m1)
    diag(A) <- 1
    B <- matrix(rho, m1, m0)
    C <- matrix(rho, m0, m1)
    D <- matrix(0, m0, m0)
    diag(D) <- 1
    Sigma <- rbind(cbind(A, B), cbind(C, D))
    mu <- rep(0, m)
    mu[1:m1] <- 2
    X.repl <- mvrnorm(n*repl, mu, Sigma)

    for(j in 1:repl){
        cat(j, '\n')
        X <- X.repl[((j-1)*n+1) : (j*n), ]
        ## two-sided
        p.twosided <- apply(X, 2, t.pvalue)
        p.t.adj <- p.adjust(p.twosided, 'fdr')
        R <- sum(p.t.adj < q)
        V <- sum(p.t.adj[(m1+1):m] < q)
        FDP.t[j, i] <- V/max(R, 1)
        FDP2.t[j, i] <- (V >= 2)*V/max(R, 1)
        FDP5.t[j, i] <- (V >= 5)*V/max(R, 1)

        ## one-sided
        p.onesided <- apply(X, 2, t.pvalue, alternative='greater')
        p.o.adj <- p.adjust(p.onesided, 'fdr')
        R <- sum(p.o.adj < q)
        V <- sum(p.o.adj[(m1+1):m] < q)
        FDP.o[j, i] <- V/max(R, 1)
        FDP2.o[j, i] <- (V >= 2)*V/max(R, 1)
        FDP5.o[j, i] <- (V >= 5)*V/max(R, 1)
    }
}


FDR.t <- apply(FDP.t, 2, mean)
FDR2.t <- apply(FDP2.t, 2, mean)
FDR5.t <- apply(FDP5.t, 2, mean)

msize <- length(FDR.t)
FDR.t.gg <- data.frame(x=m1.set, Control=c(rep(' k = 1', msize), rep(' k = 2', msize), rep(' k = 5', msize)), value=c(FDR.t, FDR2.t, FDR5.t))
plot <- ggplot(data=FDR.t.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme_bw() + theme(legend.position = c(0.85, 0.85), legend.title=element_blank(), legend.text=element_text(size=13)) + ylim(0, 0.2) + xlab('number of true effects') + ylab(expression(FDR[k]))
plot + geom_abline(intercept=C2*q, slope=-C2*q/m, color="#00BA38", linetype="dashed", size=0.4) + geom_abline(intercept=C5*q, slope=-C5*q/m, color="#619CFF", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4, 3), breaks=c('2', '1', '3'))
ggsave('fdr_twosided_multiStudent.pdf', width=4, height=4)




FDR.o <- apply(FDP.o, 2, mean)
FDR2.o <- apply(FDP2.o, 2, mean)
FDR5.o <- apply(FDP5.o, 2, mean)
FDR.o.gg <- data.frame(x=m1.set, Control=c(rep('FDR', msize), rep('FDR2', msize)), value=c(FDR.o, FDR2.o))

FDR.o.gg <- data.frame(x=m1.set, Control=c(rep(' k = 1', msize), rep(' k = 2', msize), rep(' k = 5', msize)), value=c(FDR.o, FDR2.o, FDR5.o))
plot <- ggplot(data=FDR.o.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme_bw() + theme(legend.position = c(0.85, 0.85), legend.title=element_blank(), legend.text=element_text(size=13)) + ylim(0, 0.2) + xlab('number of true effects') + ylab(expression(FDR[k]))
plot + geom_abline(intercept=C2*q, slope=-C2*q/m, color="#00BA38", linetype="dashed", size=0.4) + geom_abline(intercept=C5*q, slope=-C5*q/m, color="#619CFF", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4, 3), breaks=c('2', '1', '3'))
ggsave('fdr_onesided_multiStudent.pdf', width=4, height=4)


## FDR.t <- apply(FDP.t, 2, mean)
## FDR2.t <- apply(FDP2.t, 2, mean)
## msize <- length(FDR.t)
## FDR.t.gg <- data.frame(x=m1.set, Control=c(rep('FDR', msize), rep('FDR2', msize)), value=c(FDR.t, FDR2.t))
## plot <- ggplot(data=FDR.t.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme(legend.position = c(0.85, 0.85), legend.title=element_blank()) + ylim(0, 0.2) + xlab('number of true effects') + ylab('')
## plot + geom_hline(yintercept=q, color="black", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4), breaks=c('2', '1'))
## ggsave('fdr_twosided_multiStudent.pdf', scale=0.6)

## FDR.o <- apply(FDP.o, 2, mean)
## FDR2.o <- apply(FDP2.o, 2, mean)
## FDR.o.gg <- data.frame(x=m1.set, Control=c(rep('FDR', msize), rep('FDR2', msize)), value=c(FDR.o, FDR2.o))
## plot <- ggplot(data=FDR.o.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme(legend.position=c(0.85, 0.85), legend.title=element_blank()) + ylim(0, 0.2) + xlab('number of true effects') + ylab('')
## plot + geom_hline(yintercept=q, color="black", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4), breaks=c('2', '1'))
## ggsave('fdr_onesided_multiStudent.pdf', scale=0.6)


==> figs/multinormal.R <==
## Example: Mutivariate normal
library(MASS)
library(ggplot2)

## set seed
set.seed(10)

m <- 1000
m1.set <- seq(50, 500, 50)
m0.set <- m - m1.set
repl <- 100
q <- 0.1
C2 <- 2.41
C5 <- 1.54

## t stands for two and o for one.
FDP.t <- matrix(0, repl, length(m1.set))
FDP.o <- matrix(0, repl, length(m1.set))
FDP2.t <- matrix(0, repl, length(m1.set))
FDP2.o <- matrix(0, repl, length(m1.set))
FDP5.t <- matrix(0, repl, length(m1.set))
FDP5.o <- matrix(0, repl, length(m1.set))

for(i in 1:length(m1.set)) {
    cat(i, '\n')
    m1 <- m1.set[i]
    m0 <- m0.set[i]
    rho <- -1/sqrt(m0*m1)
    A <- matrix(0, m1, m1)
    diag(A) <- 1
    B <- matrix(rho, m1, m0)
    C <- matrix(rho, m0, m1)
    D <- matrix(0, m0, m0)
    diag(D) <- 1
    Sigma <- rbind(cbind(A, B), cbind(C, D))
    mu <- rep(0, m)
    mu[1:m1] <- 2
    X.repl <- mvrnorm(repl, mu, Sigma)

    for(j in 1:repl){
        X <- X.repl[j, ]
        ## two-sided
        p.twosided <- 2*pnorm(-abs(X))
        p.t.adj <- p.adjust(p.twosided, 'fdr')
        R <- sum(p.t.adj < q)
        V <- sum(p.t.adj[(m1+1):m] < q)
        FDP.t[j, i] <- V/max(R, 1)
        FDP2.t[j, i] <- (V >= 2)*V/max(R, 1)
        FDP5.t[j, i] <- (V >= 5)*V/max(R, 1)


        ## one-sided
        p.onesided <- pnorm(-X)
        p.o.adj <- p.adjust(p.onesided, 'fdr')
        R <- sum(p.o.adj < q)
        V <- sum(p.o.adj[(m1+1):m] < q)
        FDP.o[j, i] <- V/max(R, 1)
        FDP2.o[j, i] <- (V >= 2)*V/max(R, 1)
        FDP5.o[j, i] <- (V >= 5)*V/max(R, 1)
    }
}


FDR.t <- apply(FDP.t, 2, mean)
FDR2.t <- apply(FDP2.t, 2, mean)
FDR5.t <- apply(FDP5.t, 2, mean)

msize <- length(FDR.t)
FDR.t.gg <- data.frame(x=m1.set, Control=c(rep(' k = 1', msize), rep(' k = 2', msize), rep(' k = 5', msize)), value=c(FDR.t, FDR2.t, FDR5.t))
plot <- ggplot(data=FDR.t.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme_bw() + theme(legend.position = c(0.85, 0.85), legend.title=element_blank(), legend.text=element_text(size=13)) + ylim(0, 0.2) + xlab('number of true effects') + ylab(expression(FDR[k]))
plot + geom_abline(intercept=C2*q, slope=-C2*q/m, color="#00BA38", linetype="dashed", size=0.4) + geom_abline(intercept=C5*q, slope=-C5*q/m, color="#619CFF", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4, 3), breaks=c('2', '1', '3'))
ggsave('fdr_twosided_multinormal.pdf', width=4, height=4)




FDR.o <- apply(FDP.o, 2, mean)
FDR2.o <- apply(FDP2.o, 2, mean)
FDR5.o <- apply(FDP5.o, 2, mean)
FDR.o.gg <- data.frame(x=m1.set, Control=c(rep('FDR', msize), rep('FDR2', msize)), value=c(FDR.o, FDR2.o))

FDR.o.gg <- data.frame(x=m1.set, Control=c(rep(' k = 1', msize), rep(' k = 2', msize), rep(' k = 5', msize)), value=c(FDR.o, FDR2.o, FDR5.o))
plot <- ggplot(data=FDR.o.gg, aes(x=x, y=value, color=Control)) + geom_line(size=0.8) + theme_bw() + theme(legend.position = c(0.85, 0.85), legend.title=element_blank(), legend.text=element_text(size=13)) + ylim(0, 0.2) + xlab('number of true effects') + ylab(expression(FDR[k]))
plot + geom_abline(intercept=C2*q, slope=-C2*q/m, color="#00BA38", linetype="dashed", size=0.4) + geom_abline(intercept=C5*q, slope=-C5*q/m, color="#619CFF", linetype="dashed", size=0.4) + geom_point(aes(shape=Control, size=Control)) + scale_size_manual(values = c(5, 4, 3), breaks=c('2', '1', '3'))
ggsave('fdr_onesided_multinormal.pdf', width=4, height=4)




